Fostering the Robustness of White-Box Deep Neural Network Watermarks by Neuron Alignment

The wide application of deep learning techniques is boosting the regulation of deep learning models, especially deep neural networks (DNN), as commercial products. A necessary prerequisite for such regulations is identifying the owner of deep neural networks, which is usually done through the watermark. Current DNN watermarking schemes, particularly white-box ones, are uniformly fragile against a family of functionality equivalence attacks, especially the neuron permutation. This operation can effortlessly invalidate the ownership proof and escape copyright regulations. To enhance the robustness of white-box DNN watermarking schemes, this paper presents a procedure that aligns neurons into the same order as when the watermark is embedded, so the watermark can be correctly recognized. This neuron alignment process significantly facilitates the functionality of established deep neural network watermarking schemes.

==> figures/encode.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Sep  6 13:25:24 2021

@author: HW
"""
# '#1f77b4', '#ff7f0e', '#2ca02c', '#d62728', '#9467bd', '#8c564b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf']).
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
# D images
D=np.arange(0,1024)
# 5 neurons
data=np.load("fig2.npy")
data=data.reshape(1024,512)
data=data.T
y1=data[0]
y2=data[100]
y3=data[200]
y4=data[300]
y5=data[400]
y6=data[71]
y7=data[52]
y8=data[53]
y9=data[321]
y10=data[3]
plt.figure(figsize=(6,6),dpi=100)
plt.scatter(D,y1,s=0.2,label="$n=1$")
plt.scatter(D,y2,s=0.2,label="$n=2$")
plt.scatter(D,y3,s=0.2,label="$n=3$")
plt.scatter(D,y4,s=0.2,label="$n=4$")
plt.scatter(D,y5,s=0.2,label="$n=5$")
plt.scatter(D,y6,s=0.2,label="$n=6$")
plt.scatter(D,y7,s=0.2,label="$n=7$")
plt.scatter(D,y8,s=0.2,label="$n=8$")
plt.scatter(D,y9,s=0.2,label="$n=9$")
plt.scatter(D,y10,s=0.2,label="$n=10$")
plt.scatter([180],[0.73],s=100,label="$c_{2}$",color="blue")
plt.scatter([180],[0.23],s=100,label="$c_{1}$",color="green")
plt.scatter([180],[0.05],s=100,label="$c_{0}$",color="red")
plt.legend(loc="upper right",fontsize=14,ncol=2)
plt.xlim(0,950)
x1=[]
x2=[]
for i in range(1024):
    x1.append(0.15)
    x2.append(0.5)
plt.plot(D,x1,color="red")
plt.plot(D,x2,color="red")
xt=[0,300,600,900]
xlabels=["0","300","600","900"]
plt.xticks(xt,xlabels,fontsize=20)
plt.xlabel("$d$",fontsize=25)
plt.ylim(0,1)
yt=[0,0.2,0.4,0.6,0.8,1.0]
ylabels=["0","0.2","0.4","0.6","0.8","1.0"]
plt.yticks(yt,ylabels,fontsize=20)
plt.ylabel("Range of outputs.",fontsize=25)
plt.show()

==> figures/exp/bound.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Sep 10 17:44:09 2021

@author: HW
"""
import numpy as np
import math
def C(b,s):
    return (math.factorial(b)/math.factorial(s)/math.factorial(b-s))
N=128
M=20
def test(N,M,M_):
    s=0
    for m in range(M_):
        s=s+C(M,(m+1))
    s=s*N
    return (s<=2**M)
for i in range(8):
    M=(i+1)*20
    for M_ in range(M):
        if not test(N,M,M_):
            print(M_-1)
            break

==> figures/exp/fig5/T1_T2.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Sep  8 23:07:27 2021

@author: HW
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
plt.figure(figsize=(8,4),dpi=100)
t=np.load("./T_l2.npy")
r=np.load("./R_l1.npy")
o=np.load("./O_l1.npy")
n=np.load("./N_l1.npy")
r_=[]
o_=[]
for i in range(64):
    if np.random.rand()<=max(0,1-abs(r[i])) and r[i]>=0.0001:
        r_.append(r[i])
    if np.random.rand()<=max(0,1-abs(2.5-r[i])):
        r_.append(r[i])
    if np.random.rand()<=max(0,1-abs(o[i])) and o[i]>=0.0001:
        o_.append(o[i])
    if np.random.rand()<=max(0,1-abs(2.5-o[i])):
        o_.append(o[i])
f=np.hstack([t[0:32],r_,o_])
#plt.hist(n,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(N)")
#plt.hist(r,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(R)")
#plt.hist(o,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(O)")
plt.hist(f,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(T1)")
plt.hist(t[0:64],bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(T2)")
#plt.hist(t,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(T2)")
ax=plt.gca()
#ax.spines["right"].set_color("none")
#ax.spines["top"].set_color("none")
yt=[0,10,20,30,40]
ylabels=[0,10,20,30,40]
plt.yticks(yt,ylabels,fontsize=25)
plt.xlim(-0.1,4)
plt.legend(fontsize=23,ncol=1)
plt.xticks(fontsize=25)
plt.yticks(fontsize=25)
plt.xlabel("Output value.",fontsize=30)
plt.ylabel("No. of neurons.",fontsize=30)
plt.show()


==> figures/exp/fig5/a.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Sep  8 23:07:27 2021

@author: HW
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
plt.figure(figsize=(8,4),dpi=100)
t=np.load("./T_l2.npy")
r=np.load("./R_l2.npy")
o=np.load("./O_l2.npy")
n=np.load("./N_l2.npy")
plt.hist(n,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(N)")
plt.hist(r,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(R)")
plt.hist(o,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(O)")
plt.hist(t,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(T1) & (T2)")
#plt.hist(t,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(T2)")
ax=plt.gca()
#ax.spines["right"].set_color("none")
#ax.spines["top"].set_color("none")
yt=[0,20,40,60,80]
ylabels=[0,20,40,60,80]
plt.yticks(yt,ylabels,fontsize=25)
plt.xlim(-0.1,10)
plt.legend(fontsize=23,ncol=1)
plt.xticks(fontsize=25)
plt.yticks(fontsize=25)
plt.xlabel("Output value.",fontsize=30)
plt.ylabel("No. of neurons.",fontsize=30)
plt.show()

def ttable(l):
    temp=list(l)
    temp.sort()
    length=len(temp)
    s_1=0
    s_2=0
    for i in range(int(length/2)):
        s_1=s_1+temp[i]
        s_2=s_2+temp[i+int(length/2)]
    s_1=s_1/(length/2)
    s_2=s_2/(length/2)
    print("Intra=",(s_2-s_1))
    ss_1=0
    ss_2=0
    for i in range(int(length/2)):
        ss_1=ss_1+(temp[i]-s_1)**2
        ss_2=ss_2+(temp[i+int(length/2)]-s_2)**2
    ss=(ss_1+ss_2)/length
    ss=ss**0.5
    print("Inter=",ss)   
    
ttable(n)
ttable(r)
ttable(o)

==> figures/exp/fig5/b.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Sep  8 23:07:27 2021

@author: HW
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
plt.figure(figsize=(8,4),dpi=100)
t=np.load("./T_l2.npy")[0:64]
r=np.load("./R_l1.npy")
o=np.load("./O_l1.npy")
n=np.load("./N_l1.npy")
plt.hist(n,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(N)")
plt.hist(r,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(R)")
plt.hist(o,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(O)")
plt.hist(t,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(T1) & (T2)")
#plt.hist(t,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(T2)")
ax=plt.gca()
#ax.spines["right"].set_color("none")
#ax.spines["top"].set_color("none")
yt=[0,10,20,30,40]
ylabels=[0,10,20,30,40]
plt.yticks(yt,ylabels,fontsize=25)
plt.xlim(-0.1,10)
plt.legend(fontsize=23,ncol=1)
plt.xticks(fontsize=25)
plt.yticks(fontsize=25)
plt.xlabel("Output value.",fontsize=30)
plt.ylabel("No. of neurons.",fontsize=30)
plt.show()

def ttable(l):
    temp=list(l)
    temp.sort()
    length=len(temp)
    s_1=0
    s_2=0
    for i in range(int(length/2)):
        s_1=s_1+temp[i]
        s_2=s_2+temp[i+int(length/2)]
    s_1=s_1/(length/2)
    s_2=s_2/(length/2)
    print("Intra=",(s_2-s_1))
    ss_1=0
    ss_2=0
    for i in range(int(length/2)):
        ss_1=ss_1+(temp[i]-s_1)**2
        ss_2=ss_2+(temp[i+int(length/2)]-s_2)**2
    ss=(ss_1+ss_2)/length
    ss=ss**0.5
    print("Inter=",ss)    

==> figures/exp/fig6/fig6.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Sep  8 23:07:27 2021

@author: HW
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
plt.figure(figsize=(8,4),dpi=100)
b=np.arange(0,64,1)
#t=np.load("./T_l2.npy")
t1=[]
for i in range(32):
    t1.append(2.5)
for i in range(32):
    t1.append(0.0)
t2=[]
for i in range(16):
    t2.append(2.5)
for i in range(32):
    t2.append(0.0)
for i in range(16):
    t2.append(2.5)
t1=np.array(t1)
t2=np.array(t2)
r=np.load("./R_l1.npy")
r1=r[0:64]
r2=r[64:128]
o=np.load("./O_l2.npy")
o1=o[0:64]
o2=o[64:128]
n=np.load("./N_l2.npy")
n1=n[0:64]
n2=n[64:128]
plt.scatter(b,n1,label="(N)")
plt.scatter(b,r1,label="(R)")
plt.scatter(b,o1,label="(O)")
plt.scatter(b,t1,label="(T1)")
plt.scatter(b,t1,label="(T1)")
#plt.scatter(b,t,label="(T2)")
plt.xlim(-1,64)
plt.ylim(-0.2,7.5)
yt=[0,1,2,3,4,5,6,7]
ylabels=[0,1,2,3,4,5,6,7]
plt.yticks(yt,ylabels,fontsize=25)
xt=[0,10,20,30,40,50,60]
xlabels=[0,10,20,30,40,50,60]
plt.xticks(xt,xlabels,fontsize=25)
plt.legend(loc="upper right",fontsize=20,ncol=3)
plt.xticks(fontsize=25)
plt.yticks(fontsize=25)
plt.xlabel("Index of input.",fontsize=30)
plt.ylabel("Output.",fontsize=30)
plt.show()

def entropy(a,b):
    p1=a/(a+b)
    p2=b/(a+b)
    e=0-p1*np.log2(p1)-p2*np.log2(p2)
    return e

==> figures/exp/fig6/fig6a.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Sep  8 23:07:27 2021

@author: HW
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
plt.figure(figsize=(8,5),dpi=100)
b=np.arange(0,64,1)
#t=np.load("./T_l2.npy")
t1=[]
for i in range(32):
    t1.append(2.5)
for i in range(32):
    t1.append(0.0)
t2=[]
for i in range(16):
    t2.append(2.5)
for i in range(32):
    t2.append(0.0)
for i in range(16):
    t2.append(2.5)
t1=np.array(t1)
t2=np.array(t2)
r=np.load("./R_l1.npy")
r1=r[0:64]
r2=r[64:128]
o=np.load("./O_l2.npy")
o1=o[0:64]
o2=o[64:128]
n=np.load("./N_l2.npy")
n1=n[0:64]
n2=n[64:128]
plt.scatter(n2,b,label="(N)")
plt.scatter(r2,b,label="(R)")
plt.scatter(o2,b,label="(O)")
plt.scatter(t2,b,label="(T1)")
plt.scatter(t2,b,label="(T2)")
#plt.scatter(b,t,label="(T2)")
plt.xlim(-0.1,7.1)
plt.ylim(-0.1,64)
xt=[0,1,2,3,4,5,6,7]
xlabels=[0,1,2,3,4,5,6,7]
plt.xticks(xt,xlabels,fontsize=25)
yt=[0,10,20,30,40,50,60]
ylabels=[0,10,20,30,40,50,60]
plt.yticks(yt,ylabels,fontsize=25)

plt.legend(loc="upper right",fontsize=23,ncol=1)
plt.xticks(fontsize=25)
plt.yticks(fontsize=25)
plt.ylabel("Index of input.",fontsize=30)
plt.xlabel("Output value.",fontsize=30)
plt.show()

def entropy(a,b):
    p1=a/(a+b)
    p2=b/(a+b)
    e=0-p1*np.log2(p1)-p2*np.log2(p2)
    return e

==> figures/exp/fig6/fig6b.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Sep  8 23:07:27 2021

@author: HW
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
plt.figure(figsize=(8,5),dpi=100)
b=np.arange(0,64,1)
#t=np.load("./T_l2.npy")
t1=[]
for i in range(32):
    t1.append(2.5)
for i in range(32):
    t1.append(0.0)
t2=[]
for i in range(16):
    t2.append(2.5)
for i in range(32):
    t2.append(0.0)
for i in range(16):
    t2.append(2.5)
t1=np.array(t1)
t2=np.array(t2)
r=np.load("./R_l1.npy")
r1=r[0:64]
r2=r[64:128]
o=np.load("./O_l2.npy")
o1=o[0:64]
o2=o[64:128]
n=np.load("./N_l2.npy")
n1=n[0:64]
n2=n[64:128]
plt.scatter(n1,b,label="(N)")
plt.scatter(r1,b,label="(R)")
plt.scatter(o1,b,label="(O)")
plt.scatter(t1,b,label="(T1)")
plt.scatter(t1,b,label="(T2)")
#plt.scatter(b,t,label="(T2)")
plt.xlim(-0.1,7.1)
plt.ylim(-0.1,64)
xt=[0,1,2,3,4,5,6,7]
xlabels=[0,1,2,3,4,5,6,7]
plt.xticks(xt,xlabels,fontsize=25)
yt=[0,10,20,30,40,50,60]
ylabels=[0,10,20,30,40,50,60]
plt.yticks(yt,ylabels,fontsize=25)

plt.legend(loc="upper right",fontsize=23,ncol=1)
plt.xticks(fontsize=25)
plt.yticks(fontsize=25)
plt.ylabel("Index of input.",fontsize=30)
plt.xlabel("Output value.",fontsize=30)
plt.show()

def entropy(a,b):
    p1=a/(a+b)
    p2=b/(a+b)
    e=0-p1*np.log2(p1)-p2*np.log2(p2)
    return e

==> figures/exp/intermediate.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Sep  8 23:07:27 2021

@author: HW
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
plt.figure(figsize=(8,4.5),dpi=100)
t=np.load("./fig5/T_l2.npy")
r=np.load("./fig5/R_l2.npy")
o=np.load("./fig5/O_l2.npy")
n=np.load("./fig5/N_l2.npy")
plt.hist(n,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(N)")
plt.hist(r,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(R)")
plt.hist(o,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(O)")
plt.hist(t,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(T1)")
plt.hist(t,bins=50,range=(0,10),histtype='stepfilled',alpha=0.7,label="(T2)")
ax=plt.gca()
#ax.spines["right"].set_color("none")
#ax.spines["top"].set_color("none")
plt.xlim(-0.1,7)
plt.legend(fontsize=25,ncol=1)
plt.xticks(fontsize=25)
plt.yticks(fontsize=25)
plt.xlabel("Output.",fontsize=30)
plt.ylabel("No. of neurons.",fontsize=30)
plt.show()

==> figures/exp/normal_intermediate/normal_intermediate.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Sep  9 11:14:00 2021

@author: HW
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
plt.figure(figsize=(8,6),dpi=100)
m_18_1=np.load("mnist_R18_l1.npy")
m_18_2=np.load("mnist_R18_l2.npy")
m_18_2=m_18_2[0:8192]
m_50_1=np.load("mnist_R50_l1.npy")
m_50_2=np.load("mnist_R50_l2.npy")
m_50_2=m_50_2[0:8192]
f_18_1=np.load("fmnist_R18_l1.npy")
f_18_2=np.load("fmnist_R18_l2.npy")
f_18_2=f_18_2[0:8192]
f_50_1=np.load("fmnist_R50_l1.npy")
f_50_2=np.load("fmnist_R50_l2.npy")
f_50_2=f_50_2[0:8192]
c_18_1=np.load("cifar_R18_l1.npy")
c_18_2=np.load("cifar_R18_l2.npy")
c_18_2=c_18_2[0:8192]
c_50_1=np.load("cifar_R50_l1.npy")
c_50_2=np.load("cifar_R50_l2.npy")
c_50_2=c_50_2[0:8192]
plt.hist(m_18_1,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="MNIST, the 2nd layer.")
plt.hist(m_18_2,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="MNIST, the 3rd layer.")
plt.hist(f_18_1,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="Fashion, the 2nd layer.")
plt.hist(f_18_2,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="Fashion, the 3rd layer.")
plt.hist(c_18_1,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="CIFAR-10, the 2nd layer.")
plt.hist(c_18_2,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="CIFAR-10, the 3rd layer.")
ax=plt.gca()
#ax.spines["right"].set_color("none")
#ax.spines["top"].set_color("none")
plt.legend(fontsize=25)
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
plt.xlabel("Output value.",fontsize=25)
plt.ylabel("No. of outputs.",fontsize=25)
plt.show()


==> figures/exp/normal_intermediate/normal_intermediate_18.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Sep  9 11:14:00 2021

@author: HW
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
plt.figure(figsize=(8,5),dpi=100)
m_18_1=np.load("mnist_R18_l1.npy")
m_18_2=np.load("mnist_R18_l2.npy")
m_18_2=m_18_2[0:8192]
m_50_1=np.load("mnist_R50_l1.npy")
m_50_2=np.load("mnist_R50_l2.npy")
m_50_2=m_50_2[0:8192]
f_18_1=np.load("fmnist_R18_l1.npy")
f_18_2=np.load("fmnist_R18_l2.npy")
f_18_2=f_18_2[0:8192]
f_50_1=np.load("fmnist_R50_l1.npy")
f_50_2=np.load("fmnist_R50_l2.npy")
f_50_2=f_50_2[0:8192]
c_18_1=np.load("cifar_R18_l1.npy")
c_18_2=np.load("cifar_R18_l2.npy")
c_18_2=c_18_2[0:8192]
c_50_1=np.load("cifar_R50_l1.npy")
c_50_2=np.load("cifar_R50_l2.npy")
c_50_2=c_50_2[0:8192]
plt.hist(m_18_1,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="MNIST, $l_{2}$.")
plt.hist(m_18_2,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="MNIST, $l_{3}$.")
plt.hist(f_18_1,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="Fashion, $l_{2}$.")
plt.hist(f_18_2,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="Fashion, $l_{3}$.")
plt.hist(c_18_1,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="CIFAR-10, $l_{2}$.")
plt.hist(c_18_2,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="CIFAR-10, $l_{3}$.")
ax=plt.gca()
#ax.spines["right"].set_color("none")
#ax.spines["top"].set_color("none")
plt.legend(fontsize=25)
plt.xticks(fontsize=25)
plt.yticks(fontsize=25)
plt.xlabel("Output value.",fontsize=30)
plt.ylabel("No. of outputs.",fontsize=30)
plt.show()


==> figures/exp/normal_intermediate/normal_intermediate_50.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Sep  9 11:14:00 2021

@author: HW
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
plt.figure(figsize=(8,5),dpi=100)
m_18_1=np.load("mnist_R18_l1.npy")
m_18_2=np.load("mnist_R18_l2.npy")
m_18_2=m_18_2[0:8192]
m_50_1=np.load("mnist_R50_l1.npy")
m_50_2=np.load("mnist_R50_l2.npy")
m_50_2=m_50_2[0:8192]
f_18_1=np.load("fmnist_R18_l1.npy")
f_18_2=np.load("fmnist_R18_l2.npy")
f_18_2=f_18_2[0:8192]
f_50_1=np.load("fmnist_R50_l1.npy")
f_50_2=np.load("fmnist_R50_l2.npy")
f_50_2=f_50_2[0:8192]
c_18_1=np.load("cifar_R18_l1.npy")
c_18_2=np.load("cifar_R18_l2.npy")
c_18_2=c_18_2[0:8192]
c_50_1=np.load("cifar_R50_l1.npy")
c_50_2=np.load("cifar_R50_l2.npy")
c_50_2=c_50_2[0:8192]
plt.hist(m_50_1,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="MNIST, $l_{2}$.")
plt.hist(m_50_2,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="MNIST, $l_{3}$.")
plt.hist(f_50_1,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="Fashion, $l_{2}$.")
plt.hist(f_50_2,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="Fashion, $l_{3}$.")
plt.hist(c_50_1,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="CIFAR-10, $l_{2}$.")
plt.hist(c_50_2,bins=20,range=(0,7),histtype='stepfilled',alpha=0.3,label="CIFAR-10, $l_{3}$.")
ax=plt.gca()
#ax.spines["right"].set_color("none")
#ax.spines["top"].set_color("none")
plt.legend(fontsize=25)
plt.xticks(fontsize=25)
plt.yticks(fontsize=25)
plt.xlabel("Output value.",fontsize=30)
plt.ylabel("No. of outputs.",fontsize=30)
plt.show()


==> figures/exp/triggers.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Sep  8 22:50:54 2021

@author: HW
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
from PIL import Image
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'
trigger1=np.load("mnist_R50_l2_7_7_trigger1.npy")
trigger1=trigger1.reshape(28,28)
trigger1=trigger1-trigger1.min()
trigger1=trigger1/trigger1.max()
trigger1=trigger1*255
im=Image.fromarray(trigger1)
im=im.convert("L")
im.save("mnist_R50_l2_trigger.png")
